Leptonic CP Conservation and the Quark CP Phase from Octonionic Flavor Structure

One generation of standard-model fermions can be realized on the complexified octonions through the Clifford algebra $\mathcal{C}l(6)$; the octonionic unification programme extends this to three generations, with generation transport implemented by $G_2$ automorphisms or by rotors built from the ladder operators. We prove a localization theorem for the CP-violating phases of this structure, using only the $\mathcal{C}l(6)$ construction and the stated three-generation representatives, independently of the wider programme. For quarks, the first-to-second generation step is the occupation flip of one ladder mode, with the up and down species coupling to conjugate ladder directions; a conjugation theorem forces $A_d=A_u^*$ for every real transport, and the most general rung-generated rotor yields the exact one-parameter law $\phi_{12}=-2\chi$: the $(1,2)$ transport phase is twice one Yukawa orientation angle. The programme's geometric rotor sits exactly at the quadrature-balanced point $|\phi_{12}|=\pi/2$; the companion analysis reproduces the Cabibbo \emph{magnitude} $|V_{us}|$ with a single real tilt, leaving the rung near quadrature, but it does not extract a CKM CP phase, so the quark Dirac phase is fixed only once the underlying Yukawa orientation is computed. For leptons we prove a reality theorem: every charged-lepton and every neutrino transport amplitude is exactly real for every $G_2$ automorphism and every rotor that does not mix the identity line $\mathbb C\cdot1$ with the lepton--flavor plane $\mathrm{span}(e_7,e_5,e_2)$ a class that contains the entire quark-rung family--and identity--flavor mixing across that plane is the unique possible source of a leptonic phase. [Truncated]

==> anc/README.txt <==
Ancillary files for "Leptonic CP Conservation and the Quark CP Phase from Octonionic Flavor Structure"

Files
-----
1. cp_transport_verification.py
   Independent Python verification suite for the local transport identities used in the companion Letter.
2. cp_transport_output.txt
   Reference output produced by running the script with the command below.

Command
-------
python cp_transport_verification.py --output cp_transport_output.txt

Software requirements
---------------------
Python 3 and NumPy. SciPy is optional: if scipy.linalg.expm is available, the script uses it for matrix exponentials; otherwise, it uses a NumPy eigenvalue fallback. The random generator seed is fixed, so the output is reproducible up to small floating-point differences.

Scope of the verification
-------------------------
The suite checks only the algebraic transport claims made in the companion Letter and used with the companion mass-hierarchy framework. It verifies:
- the stated Fano-plane octonion multiplication convention;
- the local Clifford ladder anticommutation relations;
- the local Cabibbo-edge state representatives;
- the single-rung flip alpha_2 u_1=-u_2 and alpha_2^dag dbar_1=dbar_2;
- the identity exp(i chi) alpha_2^dag - exp(-i chi) alpha_2 = L_{cos chi e_3 - sin chi e_1};
- the rung amplitudes A_u=sin(theta) exp(-i chi) and A_d=sin(theta) exp(+i chi);
- the local phase law phi_12 = arg(A_u/A_d) = -2 chi;
- the Schafer-derivation construction of random G2 automorphisms;
- the conjugation theorem A_d=A_u^* for random real transports;
- the reality of local lepton amplitudes under G2 automorphisms and under the entire alpha_2 Cabibbo-rung family;
- the lepton master formula Im <ell_b|C|ell_a> = ([C(1)]_b - [C(e_a)]_0)/2;
- the safe real-linear condition excluding scalar/identity--flavor mixing;
- explicit failure when a rotor touches the local lepton plane;
- the distinction between arbitrary fine-tuned real-linear maps and the structured rotor class.

What is not checked
-------------------
This suite tests only the algebraic transport identities of the Letter. The Letter's neutrino predictions -- inverted mass ordering, m_beta_beta ~ 19 meV, and Sigma m_nu ~ 0.10 eV -- follow analytically from the neutrino Jordan spectrum (-delta_nu, 0, +delta_nu) together with a stated minimality assumption on the subleading lifts; they are not transport identities. Accordingly, this suite contains no numerical tests of the neutrino ordering, m_beta_beta, Sigma m_nu, or of a parameter-free standard CKM phase (the latter requiring the companion's adjacent-edge bridge assumption). Those statements are to be assessed against experiment as described in the Letter, not against this code.

Interpretation
--------------
The script is not a substitute for the analytic proof in the Letter. Its purpose is to make the nonassociative signs, adjoints, random automorphism checks, rung identities, and lepton master formula reproducible in the exact local convention used in the paper.

==> anc/cp_transport_output.txt <==
Ancillary verification for the current CP Letter
Conventions: Fano lines (124),(235),(346),(615),(371),(574),(672)
Scope: local transport theorem only; no neutrino-ordering or 0nubb claims.

[PASS] Fano convention: e1 e2=e4, e2 e1=-e4, e_a^2=-1
[PASS] Clifford relations: {alpha_i,alpha_j}=0 and {alpha_i,alpha_j^dag}=delta_ij
[PASS] Local Cabibbo representatives match Eq. (u1,u2,dbar1,dbar2)
[PASS] Single-rung flip: alpha2 u1=-u2, alpha2^dag dbar1=dbar2, forbidden flips vanish
[PASS] Rung generator identity: exp(i chi) alpha2^dag - exp(-i chi) alpha2 = L_{cos chi e3 - sin chi e1}
[PASS] Rung amplitudes: A_u=sin(theta) exp(-i chi), A_d=sin(theta) exp(+i chi)
[PASS] Local phase law: phi_12 = arg(A_u/A_d) = -2 chi
[PASS] Schafer derivations span der(O) with dimension 14
[PASS] Random exp(der(O)) is an automorphism on basis products and fixes 1
[PASS] Lepton amplitudes real under random G2 automorphisms (max |Im|=0.0e+00)
[PASS] Conjugation theorem A_d=A_u^* under random G2 automorphisms
[PASS] Conjugation theorem A_d=A_u^* over random real rotors/automorphisms
[PASS] Safe global rotors with g perpendicular to Pi_l give real lepton amplitudes (max |Im|=0.0e+00)
[PASS] Entire alpha2 Cabibbo-rung family is lepton-safe for all chi (max |Im|=0.0e+00)
[PASS] Lepton master formula: Im <ell_b|C|ell_a> = ([C(1)]_b - [C(e_a)]_0)/2
[PASS] Safe real-linear condition implies all local lepton amplitudes are real
[PASS] Counterexample: rotor generated by e5 in Pi_l gives <ell_5|L_exp(theta e5)|ell_5>=exp(+i theta)
[PASS] Rung families touching Pi_l, e.g. alpha1 and generic alpha3, break lepton reality
[PASS] Arbitrary real-linear maps can have fine-tuned identity-flavor cancellations
[PASS] In the global rotor class, any Pi_l component produces a phase (ratio >= 1.000)
[PASS] Scope check: no neutrino ordering, Majorana, or 0nubb numerical claim is tested here

21/21 checks passed (Octonionic CP Transport Verification Suite)

==> anc/cp_transport_verification.py <==
#!/usr/bin/env python3
"""Ancillary verification suite for the companion Letter: 'Quark CP Violation and Leptonic CP Conservation from Octonionic Flavor Structure'

This suite verifies the algebraic identities utilized in the transport theorem via the local Clifford chart and the associated mass-hierarchy settings.

Note: This script intentionally restricts its scope to the local transport theorem. It does not evaluate bridge-dependent properties or extensions outside the scope of the Letter (e.g., neutrino mass orderings or neutrinoless double-beta decay predictions).

Dependencies:
    Python 3, NumPy. (SciPy is optional; if available, it optimizes matrix exponential calculations, otherwise a NumPy eigenvalue fallback is used).

Usage:
    Run locally:
        python cp_transport_verification.py
    Run and log to file:
        python cp_transport_verification.py --output cp_transport_output.txt

Geometric Conventions:
    - Fano lines: (124), (235), (346), (615), (371), (574), (672), oriented such that e_a * e_b = e_c cyclically, e_b * e_a = -e_c, and e_a^2 = -1.
    - The external complex unit 'i' commutes with all octonionic units.
    - State vectors are complex coordinate vectors in the basis (1, e_1, ..., e_7); the Hilbert space inner product follows standard vdot(x, y).
"""

from __future__ import annotations

import argparse
import contextlib
import io
import math
from dataclasses import dataclass
from typing import Callable, Iterable, List, Tuple

import numpy as np

try:
    from scipy.linalg import expm as _scipy_expm
except Exception:  # pragma: no cover - used only when SciPy is unavailable
    _scipy_expm = None


# ---------------------------------------------------------------------------
# Basic printing/checking infrastructure
# ---------------------------------------------------------------------------

@dataclass
class CheckLog:
    passed: int = 0
    total: int = 0

    def check(self, name: str, condition: bool) -> None:
        self.total += 1
        if condition:
            self.passed += 1
            print(f"[PASS] {name}")
        else:
            print(f"[FAIL] {name}")

    def section_summary(self, label: str) -> None:
        print(f"\n{self.passed}/{self.total} checks passed ({label})")


def matrix_exponential(A: np.ndarray) -> np.ndarray:
    """Small matrix exponential with SciPy if present, NumPy fallback otherwise."""
    if _scipy_expm is not None:
        return _scipy_expm(A)
    w, V = np.linalg.eig(A.astype(complex))
    return V @ np.diag(np.exp(w)) @ np.linalg.inv(V)


# ---------------------------------------------------------------------------
# Octonion engine in the stated Fano convention
# ---------------------------------------------------------------------------

FANO_LINES: List[Tuple[int, int, int]] = [
    (1, 2, 4),
    (2, 3, 5),
    (3, 4, 6),
    (6, 1, 5),
    (3, 7, 1),
    (5, 7, 4),
    (6, 7, 2),
]

# Multiplication table.  M[(a,b)] = (sign, c) means e_a e_b = sign e_c.
M = {}
for a in range(8):
    M[(0, a)] = (1, a)
    M[(a, 0)] = (1, a)
for a in range(1, 8):
    M[(a, a)] = (-1, 0)
for a, b, c in FANO_LINES:
    for x, y, z in ((a, b, c), (b, c, a), (c, a, b)):
        M[(x, y)] = (1, z)
        M[(y, x)] = (-1, z)


def oct_mul(x: np.ndarray, y: np.ndarray) -> np.ndarray:
    """Bilinear octonion product in complexified coordinates."""
    out = np.zeros(8, dtype=complex)
    for a in range(8):
        if x[a] == 0:
            continue
        for b in range(8):
            if y[b] == 0:
                continue
            s, c = M[(a, b)]
            out[c] += s * x[a] * y[b]
    return out


def linear_operator(action: Callable[[np.ndarray], np.ndarray]) -> np.ndarray:
    """Matrix of a complex-linear map specified on vectors."""
    A = np.zeros((8, 8), dtype=complex)
    for j in range(8):
        A[:, j] = action(E[j])
    return A


E = [np.eye(8, dtype=complex)[a] for a in range(8)]
I = 1j
ID8 = np.eye(8, dtype=complex)


def L(x: np.ndarray) -> np.ndarray:
    """Left multiplication matrix L_x: z -> x z."""
    return linear_operator(lambda z: oct_mul(x, z))


def ip(x: np.ndarray, y: np.ndarray) -> complex:
    """Hermitian inner product."""
    return np.vdot(x, y)


def normalize(x: np.ndarray) -> np.ndarray:
    n2 = ip(x, x).real
    if n2 <= 0:
        raise ValueError("Cannot normalize vector with non-positive norm")
    return x / math.sqrt(n2)


def close_vec(x: np.ndarray, tol: float = 1e-10) -> bool:
    return bool(np.linalg.norm(x) < tol)


def close_mat(A: np.ndarray, tol: float = 1e-10) -> bool:
    return bool(np.linalg.norm(A) < tol)


def same_up_to_phase(x: np.ndarray, y: np.ndarray, tol: float = 1e-10) -> bool:
    """Return True if x and y are nonzero and proportional by one complex phase."""
    x = normalize(x)
    y = normalize(y)
    phase = ip(y, x)
    if abs(phase) < tol:
        return False
    return bool(np.linalg.norm(x - phase / abs(phase) * y) < tol)


# ---------------------------------------------------------------------------
# Local Clifford chart used in the CP Letter
# ---------------------------------------------------------------------------

alpha = {
    1: L((-E[5] + I * E[4]) / 2),
    2: L((-E[3] + I * E[1]) / 2),
    3: L((-E[6] + I * E[2]) / 2),
}
alpha_dag = {
    1: L((E[5] + I * E[4]) / 2),
    2: L((E[3] + I * E[1]) / 2),
    3: L((E[6] + I * E[2]) / 2),
}

Vbar_nu = (E[0] + I * E[7]) / 2

# Local Cabibbo-edge states in the CP chart.
u1 = alpha_dag[3] @ (alpha_dag[2] @ Vbar_nu)
u2 = alpha_dag[3] @ Vbar_nu
d1 = alpha_dag[1] @ Vbar_nu
d2 = alpha_dag[2] @ (alpha_dag[1] @ Vbar_nu)


# ---------------------------------------------------------------------------
# Real transports: rotors and G2 automorphisms
# ---------------------------------------------------------------------------

def left_rotor(g: np.ndarray, theta: float) -> np.ndarray:
    """Real left rotor L_{exp(theta g)} for a real unit imaginary octonion g."""
    return math.cos(theta) * ID8 + math.sin(theta) * L(g.astype(complex))


def schafer_derivation(x: np.ndarray, y: np.ndarray) -> np.ndarray:
    """Schafer derivation D_{x,y} in the Fano convention.

    The formula used is
        D_{x,y}(z) = [[x,y],z] - 3[x,y,z],
    with [x,y]=xy-yx and [x,y,z]=(xy)z-x(yz).
    For octonions these span der(O)=g2.
    """
    def action(z: np.ndarray) -> np.ndarray:
        comm = oct_mul(x, y) - oct_mul(y, x)
        associator = oct_mul(oct_mul(x, y), z) - oct_mul(x, oct_mul(y, z))
        return oct_mul(comm, z) - oct_mul(z, comm) - 3 * associator

    return linear_operator(action)


DERIVATIONS = [schafer_derivation(E[a], E[b]) for a in range(1, 8) for b in range(a + 1, 8)]
RNG = np.random.default_rng(2605)


def random_derivation() -> np.ndarray:
    coeffs = RNG.normal(size=len(DERIVATIONS))
    D = sum(c * Dm for c, Dm in zip(coeffs, DERIVATIONS))
    scale = max(np.max(np.abs(D)), 1e-12)
    return (D / scale).real


def random_g2_automorphism() -> np.ndarray:
    """Random element near the identity in G2, generated by exp(der(O))."""
    return matrix_exponential(random_derivation() * RNG.uniform(0.2, 1.7)).astype(complex)


def automorphism_error(U: np.ndarray) -> float:
    """Maximum error in U(xy)=U(x)U(y) on basis products and U(1)=1."""
    err = np.linalg.norm(U @ E[0] - E[0])
    for a in range(8):
        for b in range(8):
            err = max(err, np.linalg.norm(U @ oct_mul(E[a], E[b]) - oct_mul(U @ E[a], U @ E[b])))
    return float(err)


# ---------------------------------------------------------------------------
# Lepton local theorem plane and master formula convention
# ---------------------------------------------------------------------------

PI_L = (7, 5, 2)


def lepton_state(a: int) -> np.ndarray:
    """Local test state used for the master formula.

    We use (1 - i e_a)/sqrt(2).  The opposite sign only reverses the sign
    of the imaginary part; the safe condition and CP-conservation criterion
    are unchanged.  This convention gives
        Im <ell_b|C|ell_a> = ([C(1)]_b - [C(e_a)]_0)/2,
    exactly as used below.
    """
    return (E[0] - I * E[a]) / math.sqrt(2)


LEPTON_STATES = [lepton_state(a) for a in PI_L]


def max_lepton_imaginary_part(U: np.ndarray) -> float:
    """Max |Im <ell_b|U|ell_a>| over the local lepton plane."""
    mx = 0.0
    for xb in LEPTON_STATES:
        for xa in LEPTON_STATES:
            mx = max(mx, abs(ip(xb, U @ xa).imag))
    return float(mx)


def master_imaginary_part(C: np.ndarray, a: int, b: int) -> float:
    """Right-hand side of the lepton master formula for real-linear C."""
    return 0.5 * ((C @ E[0])[b].real - (C @ E[a])[0].real)


# ---------------------------------------------------------------------------
# Verification suite
# ---------------------------------------------------------------------------

def run_suite() -> None:
    log = CheckLog()

    print("Ancillary verification for the current CP Letter")
    print("Conventions: Fano lines (124),(235),(346),(615),(371),(574),(672)")
    print("Scope: local transport theorem only; no neutrino-ordering or 0nubb claims.\n")

    # Fano table sanity checks.
    log.check("Fano convention: e1 e2=e4, e2 e1=-e4, e_a^2=-1",
              close_vec(oct_mul(E[1], E[2]) - E[4])
              and close_vec(oct_mul(E[2], E[1]) + E[4])
              and all(close_vec(oct_mul(E[a], E[a]) + E[0]) for a in range(1, 8)))

    # Clifford anticommutation relations.
    clifford_ok = True
    for j in (1, 2, 3):
        for k in (1, 2, 3):
            clifford_ok &= close_mat(alpha[j] @ alpha[k] + alpha[k] @ alpha[j])
            clifford_ok &= close_mat(alpha_dag[j] @ alpha_dag[k] + alpha_dag[k] @ alpha_dag[j])
            clifford_ok &= np.allclose(alpha[j] @ alpha_dag[k] + alpha_dag[k] @ alpha[j],
                                       (1 if j == k else 0) * ID8, atol=1e-10)
    log.check("Clifford relations: {alpha_i,alpha_j}=0 and {alpha_i,alpha_j^dag}=delta_ij",
              clifford_ok)

    # Local state representatives.
    log.check("Local Cabibbo representatives match Eq. (u1,u2,dbar1,dbar2)",
              same_up_to_phase(u1, (E[4] + I * E[5]) / 2)
              and same_up_to_phase(u2, (E[6] + I * E[2]) / 2)
              and same_up_to_phase(d1, (E[5] + I * E[4]) / 2)
              and same_up_to_phase(d2, (E[2] + I * E[6]) / 2))

    log.check("Single-rung flip: alpha2 u1=-u2, alpha2^dag dbar1=dbar2, forbidden flips vanish",
              close_vec(alpha[2] @ u1 + u2)
              and close_vec(alpha_dag[2] @ d1 - d2)
              and close_vec(alpha_dag[2] @ u1)
              and close_vec(alpha[2] @ d1))

    # Rung generator identity.
    generator_ok = True
    for chi in np.linspace(-math.pi, math.pi, 33):
        g_chi = math.cos(chi) * E[3] - math.sin(chi) * E[1]
        lhs = np.exp(I * chi) * alpha_dag[2] - np.exp(-I * chi) * alpha[2]
        generator_ok &= np.allclose(lhs, L(g_chi), atol=1e-10)
    log.check("Rung generator identity: exp(i chi) alpha2^dag - exp(-i chi) alpha2 = L_{cos chi e3 - sin chi e1}",
              generator_ok)

    # Rung amplitudes and phase law.
    amp_ok = True
    law_ok = True
    for chi in np.linspace(-1.4, 1.4, 21):
        g_chi = math.cos(chi) * E[3] - math.sin(chi) * E[1]
        for theta in (0.25, 0.7, 1.2):
            U = left_rotor(g_chi, theta)
            Au = ip(normalize(u2), U @ normalize(u1))
            Ad = ip(normalize(d2), U @ normalize(d1))
            amp_ok &= abs(Au - math.sin(theta) * np.exp(-I * chi)) < 1e-10
            amp_ok &= abs(Ad - math.sin(theta) * np.exp(+I * chi)) < 1e-10
            delta = np.angle(Au / Ad)
            law_ok &= min(abs(delta + 2 * chi), abs(abs(delta + 2 * chi) - 2 * math.pi)) < 1e-9
    log.check("Rung amplitudes: A_u=sin(theta) exp(-i chi), A_d=sin(theta) exp(+i chi)", amp_ok)
    log.check("Local phase law: phi_12 = arg(A_u/A_d) = -2 chi", law_ok)

    # Derivations and G2 automorphisms.
    stack = np.array([D.real.reshape(-1) for D in DERIVATIONS])
    log.check("Schafer derivations span der(O) with dimension 14",
              np.linalg.matrix_rank(stack, tol=1e-8) == 14)

    U = random_g2_automorphism()
    log.check("Random exp(der(O)) is an automorphism on basis products and fixes 1",
              automorphism_error(U) < 1e-8)

    # Random G2 automorphisms: lepton real, quark conjugation theorem.
    max_lep_g2 = 0.0
    conj_ok = True
    for _ in range(120):
        U = random_g2_automorphism()
        max_lep_g2 = max(max_lep_g2, max_lepton_imaginary_part(U))
        Au = ip(normalize(u2), U @ normalize(u1))
        Ad = ip(normalize(d2), U @ normalize(d1))
        conj_ok &= abs(Ad - np.conj(Au)) < 1e-8
    log.check(f"Lepton amplitudes real under random G2 automorphisms (max |Im|={max_lep_g2:.1e})",
              max_lep_g2 < 1e-8)
    log.check("Conjugation theorem A_d=A_u^* under random G2 automorphisms", conj_ok)

    # Random real transports: left rotors and G2 automorphisms.
    conj_ok = True
    for _ in range(150):
        if RNG.random() < 0.5:
            g = RNG.normal(size=8)
            g[0] = 0.0
            g = g / np.linalg.norm(g)
            U = left_rotor(g.astype(complex), RNG.uniform(0.1, 1.5))
        else:
            U = random_g2_automorphism()
        Au = ip(normalize(u2), U @ normalize(u1))
        Ad = ip(normalize(d2), U @ normalize(d1))
        conj_ok &= abs(Ad - np.conj(Au)) < 1e-8
    log.check("Conjugation theorem A_d=A_u^* over random real rotors/automorphisms", conj_ok)

    # Safe rotor class: g perpendicular to Pi_l, including entire alpha2 rung.
    max_safe = 0.0
    for _ in range(200):
        coeff = RNG.normal(size=4)
        coeff = coeff / np.linalg.norm(coeff)
        g = coeff[0] * E[1] + coeff[1] * E[3] + coeff[2] * E[4] + coeff[3] * E[6]
        max_safe = max(max_safe, max_lepton_imaginary_part(left_rotor(g, RNG.uniform(0.1, 1.5))))
    log.check(f"Safe global rotors with g perpendicular to Pi_l give real lepton amplitudes (max |Im|={max_safe:.1e})",
              max_safe < 1e-10)

    max_alpha2 = 0.0
    for chi in np.linspace(-math.pi, math.pi, 25):
        g_chi = math.cos(chi) * E[3] - math.sin(chi) * E[1]
        for theta in np.linspace(0.1, 1.5, 8):
            max_alpha2 = max(max_alpha2, max_lepton_imaginary_part(left_rotor(g_chi, theta)))
    log.check(f"Entire alpha2 Cabibbo-rung family is lepton-safe for all chi (max |Im|={max_alpha2:.1e})",
              max_alpha2 < 1e-10)

    # Master formula for arbitrary real-linear C.
    master_ok = True
    for _ in range(200):
        C = RNG.normal(size=(8, 8)).astype(complex)
        for a in PI_L:
            for b in PI_L:
                lhs = ip(lepton_state(b), C @ lepton_state(a)).imag
                rhs = master_imaginary_part(C, a, b)
                master_ok &= abs(lhs - rhs) < 1e-10
    log.check("Lepton master formula: Im <ell_b|C|ell_a> = ([C(1)]_b - [C(e_a)]_0)/2",
              master_ok)

    # Safe condition for arbitrary real-linear maps: zero scalar-to-flavor and flavor-to-scalar entries.
    safe_ok = True
    for _ in range(120):
        C = RNG.normal(size=(8, 8)).astype(complex)
        for a in PI_L:
            C[a, 0] = 0.0  # [C(1)]_a = 0
            C[0, a] = 0.0  # [C(e_a)]_0 = 0
        safe_ok &= max_lepton_imaginary_part(C) < 1e-10
    log.check("Safe real-linear condition implies all local lepton amplitudes are real", safe_ok)

    # Necessary-boundary demonstrations: scalar/flavor communication can create phases.
    x5 = lepton_state(5)
    counter_ok = True
    for theta in np.linspace(0.2, 1.4, 7):
        val = ip(x5, left_rotor(E[5], theta) @ x5)
        counter_ok &= abs(val.imag) > 1e-3
        # With this sign convention the phase is exp(+i theta).
        counter_ok &= abs(val - np.exp(+I * theta)) < 1e-10
    log.check("Counterexample: rotor generated by e5 in Pi_l gives <ell_5|L_exp(theta e5)|ell_5>=exp(+i theta)",
              counter_ok)

    alpha1_breaks = max_lepton_imaginary_part(left_rotor(E[5], 0.7)) > 1e-3
    alpha3_breaks = max_lepton_imaginary_part(left_rotor(math.cos(0.4) * E[6] - math.sin(0.4) * E[2], 0.7)) > 1e-3
    log.check("Rung families touching Pi_l, e.g. alpha1 and generic alpha3, break lepton reality",
              alpha1_breaks and alpha3_breaks)

    # Fine-tuned cancellation example: necessary condition is sharp but not sufficient for arbitrary maps.
    v = (E[7] + E[5] + E[2]).real / math.sqrt(3)
    e0 = E[0].real
    Cswap = np.eye(8) - np.outer(e0, e0) - np.outer(v, v) + np.outer(e0, v) + np.outer(v, e0)
    Cswap = Cswap.astype(complex)
    mixes_identity = max(abs((Cswap @ E[0])[a]) for a in PI_L) > 0.5
    cancellation = max_lepton_imaginary_part(Cswap) < 1e-10
    log.check("Arbitrary real-linear maps can have fine-tuned identity-flavor cancellations", mixes_identity and cancellation)

    # Rotor class has no such cancellation: a component in Pi_l triggers a lepton imaginary part.
    worst_ratio = 10.0
    for _ in range(200):
        g = RNG.normal(size=8)
        g[0] = 0.0
        g = g / np.linalg.norm(g)
        g_pi = max(abs(g[a]) for a in PI_L)
        if g_pi < 0.05:
            continue
        theta = RNG.uniform(0.2, 1.2)
        mx = max_lepton_imaginary_part(left_rotor(g.astype(complex), theta))
        worst_ratio = min(worst_ratio, mx / (math.sin(theta) * g_pi))
    log.check(f"In the global rotor class, any Pi_l component produces a phase (ratio >= {worst_ratio:.3f})",
              worst_ratio > 0.999)

    # Neutral-sector scope check: this suite does not select ordering or Majorana structure.
    log.check("Scope check: no neutrino ordering, Majorana, or 0nubb numerical claim is tested here", True)

    log.section_summary("Octonionic CP Transport Verification Suite")

    if log.passed != log.total:
        raise SystemExit(1)


def main() -> None:
    parser = argparse.ArgumentParser(description="Verify algebraic identities for the CP transport suite.")
    parser.add_argument("--output", help="Optional text file to receive the same report printed to stdout.")
    args = parser.parse_args()

    if args.output:
        buffer = io.StringIO()
        with contextlib.redirect_stdout(buffer):
            run_suite()
        text = buffer.getvalue()
        with open(args.output, "w", encoding="utf-8") as handle:
            handle.write(text)
        print(text, end="")
    else:
        run_suite()


if __name__ == "__main__":
    main()
